Sequential Permutation Testing of Random Forest Variable Importance Measures

Hypothesis testing of random forest (RF) variable importance measures (VIMP) remains the subject of ongoing research. Among recent developments, heuristic approaches to parametric testing have been proposed whose distributional assumptions are based on empirical evidence. Other formal tests under regularity conditions were derived analytically. However, these approaches can be computationally expensive or even practically infeasible. This problem also occurs with non-parametric permutation tests, which are, however, distribution-free and can generically be applied to any type of RF and VIMP. Embracing this advantage, it is proposed here to use sequential permutation tests and sequential p-value estimation to reduce the high computational costs associated with conventional permutation tests. The popular and widely used permutation VIMP serves as a practical and relevant application example. The results of simulation studies confirm that the theoretical properties of the sequential tests apply, that is, the type-I error probability is controlled at a nominal level and a high power is maintained with considerably fewer permutations needed in comparison to conventional permutation testing. The numerical stability of the methods is investigated in two additional application studies. In summary, theoretically sound sequential permutation testing of VIMP is possible at greatly reduced computational costs. Recommendations for application are given. A respective implementation is provided through the accompanying R package $rfvimptest$. The approach can also be easily applied to any kind of prediction model.

==> anc/Supplementary_Material_R_Code_Hapfelmeier_et_al_2022.R <==

######################################################################################################
### Accompanying R-code for reproducible research
### Manuscript title: "Sequential Permutation Testing of Random Forest Variable Importance Measures"
### Manuscript authors: Alexander Hapfelmeier, Roman Hornung, Bernhard Haller
### Author of R-Code: Alexander Hapfelmeier
### Date: 02.06.2022
### Accompanying R Package: rfvimptest
######################################################################################################

#################
#### Methods ####
#################

### Function for (sequential) permutation testing and p-value estimation
library(permimp); library(party)

setvimp <- function(object, mod_call, M = 500, varnames = NULL, p0 = 0.06, p1 = 0.04, alpha = 0.05, beta = 0.2, A = 0.1, B = 10, h = 8, nperm = 1, ...,
                    progressbar = TRUE,
                    test = c("general", "twosample")[1],
                    type = c("SPRT", "SAPT", "pval", "certain", "complete")[1]) {
  starttime <- Sys.time()
  
  if (any(inherits(object, "RandomForest", which = TRUE) == 0)) stop("Please fit object by party::cforest()")
  
  if (progressbar) pb <- txtProgressBar(min = 1, max = M, initial = 1, width = 10, style = 3, char = "|")
  
  if (type == "SPRT") {
    A <- beta / (1 - alpha)
    B <- (1 - beta) / alpha
  }
  if (type %in% c("SPRT", "SAPT")) {
    logA <- log(A)
    logB <- log(B)
    help1 <- log((1 - p0) / (1 - p1))
    help2 <- log((p1 * (1 - p0)) / (p0 * (1 - p1)))
  }
  
  stop_crits <- switch(type,
                       SPRT = list((logA + 1:M * help1) / help2, (logB + 1:M * help1) / help2),
                       SAPT = list((logA + 1:M * help1) / help2, (logB + 1:M * help1) / help2),
                       pval = list(rep(h, times = M), rep(h, times = M)),
                       certain = list(rep(alpha*M, times = M), M*alpha - M + 1:M),
                       complete = NULL)
  
  data <- cbind(object@data@get("response"), object@data@get("input"))
  yname <- as.character(object@data@formula$response[-1])
  xnames <- gsub(" ", "", unlist(strsplit(as.character(object@data@formula$input[-1]), "\\+")))
  if (is.null(varnames)) varnames <- xnames
  
  vimp_orig <- permimp(object, whichxnames = varnames, nperm = nperm, ..., asParty = TRUE, progressBar = FALSE)
  
  permod_call <- mod_call
  permod_call$data <- quote(permdat)
  
  if (test == "general") {
    testresult <-
      lapply(varnames, function(v) {
        permdat <- data
        permvimps <- c()
        for (m in 1:M) {
          if (progressbar) {setTxtProgressBar(pb, m)}
          if (m == 1 & progressbar) cat(" of variable", v)
          permdat[, v] <- sample(permdat[, v])
          permmod <- eval(permod_call)
          permvimps <- c(permvimps, permimp(permmod, whichxnames = v, nperm = nperm, ..., asParty = TRUE, progressBar = FALSE)$values)
          d <- sum(permvimps >= vimp_orig$values[v])
          if (type == "certain") {
            if (d > stop_crits[[1]][m]) {result <- "accept H0"; break} else if (d <= stop_crits[[2]][m]) {result <- "accept H1"; break}
          } else if (type %in% c("SPRT", "SAPT")) {
            if (d >= stop_crits[[1]][m]) {result <- "accept H0"; break} else if (d <= stop_crits[[2]][m]) {result <- "accept H1"; break}
          } else if (type == "pval") {
            if (d == h) {result <- paste0("p=", format(d/m, nsmall = 3)); break}
          }
        }
        if (m == M) {
          if (type == "pval" & d < h) {
            result <- paste0("p=", format((d + 1) / (M + 1), nsmall = 3))
          } else {
            result <- paste0("p=", format(d/m, nsmall = 3))
          }
        }
        if (progressbar) cat(" - finished", "\n")
        c(result, ifelse(m < M, "yes", "no"), m)
      })
  } else if (test == "twosample") {
    ntrees <- length(object@ensemble)
    testresult <-
      lapply(varnames, function(v) {
        permdat <- data
        permdat[, v] <- sample(permdat[, v])
        permmod <- eval(permod_call)
        permmodvimps <- permimp(permmod, whichxnames = v, nperm = nperm, ..., asParty = TRUE, progressBar = FALSE)
        permvimps <- c()
        for (m in 1:M) {
          if (progressbar) {setTxtProgressBar(pb, m)}
          if (m == 1 & progressbar) cat(" of variable", v)
          permvimps <- c(permvimps, mean(c(vimp_orig$perTree[, v], permmodvimps$perTree[, v])[sample(1:(2*ntrees), ntrees)]))
          d <- sum(permvimps >= vimp_orig$values[v])
          if (type == "certain") {
            if (d > stop_crits[[1]][m]) {result <- "accept H0"; break} else if (d <= stop_crits[[2]][m]) {result <- "accept H1"; break}
          } else if (type %in% c("SPRT", "SAPT")) {
            if (d >= stop_crits[[1]][m]) {result <- "accept H0"; break} else if (d <= stop_crits[[2]][m]) {result <- "accept H1"; break}
          } else if (type == "pval") {
            if (d == h) {result <- paste0("p=", format(d/m, nsmall = 3)); break}
          }
        }
        if (m == M) {
          if (type == "pval" & d < h) {
            result <- paste0("p=", format((d + 1) / (M + 1), nsmall = 3))
          } else {
            result <- paste0("p=", format(d/m, nsmall = 3))
          }
        }
        if (progressbar) cat(" - finished", "\n")
        c(result, ifelse(m < M, "yes", "no"), m)
      })
  }
  testresult <- do.call(rbind, testresult)
  names(testresult) <- varnames
  stoptime <- Sys.time()
  time_elapsed <- difftime(stoptime, starttime, units = "secs")
  return(list("varimp" = vimp_orig$values, "test result" = testresult[, 1], "stopped early" = testresult[, 2], "permutations performed" = testresult[, 3], "time elapsed" = time_elapsed))
}


### Function for simultaneous computation of all methods for (sequential) permutation testing and p-value estimation
library(permimp); library(party)

allinone <- function(object, mod_call, M = 500, varnames = NULL, p0 = 0.06, p1 = 0.04, alpha = 0.05, beta = 0.2, A = 0.1, B = 10, h = 8, nperm = 1, ...) {
  starttime <- Sys.time()
  
  # Define the parameters A and B for SPRT and SAPT
  A_SPRT <- beta / (1 - alpha)
  B_SPRT <- (1 - beta) / alpha
  
  logA_SPRT <- log(A_SPRT)
  logB_SPRT <- log(B_SPRT)
  
  logA_SAPT <- log(A)
  logB_SAPT <- log(B)
  
  # Define the stopping criteria
  help1 <- log((1 - p0) / (1 - p1))
  help2 <- log((p1 * (1 - p0)) / (p0 * (1 - p1)))
  
  stop_crits <- list(SPRT = list((logA_SPRT + 1:M * help1) / help2, (logB_SPRT + 1:M * help1) / help2),
                     SAPT = list((logA_SAPT + 1:M * help1) / help2, (logB_SAPT + 1:M * help1) / help2),
                     certain = list(rep(alpha*M, times = M), M*alpha - M + 1:M))
  
  # Extract data and variable information from model
  data <- cbind(object@data@get("response"), object@data@get("input"))
  yname <- as.character(object@data@formula$response[-1])
  xnames <- gsub(" ", "", unlist(strsplit(as.character(object@data@formula$input[-1]), "\\+")))
  if (is.null(varnames)) varnames <- xnames
  
  # Calculate VIMP
  vimp_orig <- permimp(object, whichxnames = varnames, nperm = nperm, ..., asParty = TRUE, progressBar = FALSE)
  
  # Some preparation of the permutation
  permod_call <- mod_call
  permod_call$data <- quote(permdat)
  
  ntrees <- length(object@ensemble)
  
  # The computations for each variable
  testresult <- lapply(varnames, function(v) {
    # copy data for permutation
    permdat <- data
    permvimps <- rep(NA, M)
    
    # do the permutations of the gereral permutation test
    for (m in 1:M) {
      permdat[, v] <- sample(permdat[, v])
      permmod <- eval(permod_call)
      
      permmodvimps <- permimp(permmod, whichxnames = v, nperm = nperm, ..., asParty = TRUE, progressBar = FALSE)
      permvimps[m] <- permmodvimps$values
    }
    
    # compute d along the sequence 1:M and the p-value of COMPLETE
    d <- cumsum(permvimps >= vimp_orig$values[v])
    pval <- rev(d)[1] / M
    
    # apply the stopping criteria for each method to d
    m1_SPRT <- which(d >= stop_crits[[1]][[1]])[1]
    m2_SPRT <- which(d <= stop_crits[[1]][[2]])[1]
    
    # if a method does not stop early m is set to M+1 for ease of further processing
    if (is.na(m1_SPRT)) m1_SPRT <- M + 1
    if (is.na(m2_SPRT)) m2_SPRT <- M + 1
    
    m1_SAPT <- which(d >= stop_crits[[2]][[1]])[1]
    m2_SAPT <- which(d <= stop_crits[[2]][[2]])[1]
    
    if (is.na(m1_SAPT)) m1_SAPT <- M + 1
    if (is.na(m2_SAPT)) m2_SAPT <- M + 1
    
    m_PVAL <- which(d == h)[1]
    
    if (is.na(m_PVAL)) m_PVAL <- M + 1
    
    m1_CERTAIN <- which(d > stop_crits[[3]][[1]])[1]
    m2_CERTAIN <- which(d <= stop_crits[[3]][[2]])[1]
    
    if (is.na(m1_CERTAIN)) m1_CERTAIN <- M + 1
    if (is.na(m2_CERTAIN)) m2_CERTAIN <- M + 1
    
    
    # Repeat all steps for the two-sample test
    permvimps_TS <- rep(NA, M)
    
    for (m in 1:M) {
      permvimps_TS[m] <- mean(c(vimp_orig$perTree[, v], permmodvimps$perTree[, v])[sample(1:(2*ntrees), ntrees)])
    }
    
    d_TS <- cumsum(permvimps_TS >= vimp_orig$values[v])
    pval_TS <- rev(d_TS)[1] / M
    
    m1_SPRT_TS <- which(d_TS >= stop_crits[[1]][[1]])[1]
    m2_SPRT_TS <- which(d_TS <= stop_crits[[1]][[2]])[1]
    
    if (is.na(m1_SPRT_TS)) m1_SPRT_TS <- M + 1
    if (is.na(m2_SPRT_TS)) m2_SPRT_TS <- M + 1
    
    m1_SAPT_TS <- which(d_TS >= stop_crits[[2]][[1]])[1]
    m2_SAPT_TS <- which(d_TS <= stop_crits[[2]][[2]])[1]
    
    if (is.na(m1_SAPT_TS)) m1_SAPT_TS <- M + 1
    if (is.na(m2_SAPT_TS)) m2_SAPT_TS <- M + 1
    
    m_PVAL_TS <- which(d_TS == h)[1]
    
    if (is.na(m_PVAL_TS)) m_PVAL_TS <- M + 1
    
    m1_CERTAIN_TS <- which(d_TS > stop_crits[[3]][[1]])[1]
    m2_CERTAIN_TS <- which(d_TS <= stop_crits[[3]][[2]])[1]
    
    if (is.na(m1_CERTAIN_TS)) m1_CERTAIN_TS <- M + 1
    if (is.na(m2_CERTAIN_TS)) m2_CERTAIN_TS <- M + 1
    
    
    # Create a matrix of results
    cbind(c("SPRT", "SAPT", "PVAL", "CERTAIN", "COMPLETE", "SPRT_TS", "SAPT_TS", "PVAL_TS", "CERTAIN_TS", "COMPLETE_TS"),
          rbind(
            SPRT = if (any(c(m1_SPRT, m2_SPRT) < M)) {c(c("accept H0", "accept H1")[which.min(c(m1_SPRT, m2_SPRT))], c(m1_SPRT, m2_SPRT)[which.min(c(m1_SPRT, m2_SPRT))])} else {c(pval, M)},
            SAPT = if (any(c(m1_SAPT, m2_SAPT) < M)) {c(c("accept H0", "accept H1")[which.min(c(m1_SAPT, m2_SAPT))], c(m1_SAPT, m2_SAPT)[which.min(c(m1_SAPT, m2_SAPT))])} else {c(pval, M)},
            PVAL = if (m_PVAL <= M) {c(h / m_PVAL, m_PVAL)} else {c((rev(d)[1] + 1) / (M + 1), M)},
            CERTAIN = if (any(c(m1_CERTAIN, m2_CERTAIN) < M)) {c(c("accept H0", "accept H1")[which.min(c(m1_CERTAIN, m2_CERTAIN))], c(m1_CERTAIN, m2_CERTAIN)[which.min(c(m1_CERTAIN, m2_CERTAIN))])} else {c(pval, M)},
            COMPLETE = c(pval, M),
            SPRT_TS = if (any(c(m1_SPRT_TS, m2_SPRT_TS) < M)) {c(c("accept H0", "accept H1")[which.min(c(m1_SPRT_TS, m2_SPRT_TS))], c(m1_SPRT_TS, m2_SPRT_TS)[which.min(c(m1_SPRT_TS, m2_SPRT_TS))])} else {c(pval_TS, M)},
            SAPT_TS = if (any(c(m1_SAPT_TS, m2_SAPT_TS) < M)) {c(c("accept H0", "accept H1")[which.min(c(m1_SAPT_TS, m2_SAPT_TS))], c(m1_SAPT_TS, m2_SAPT_TS)[which.min(c(m1_SAPT_TS, m2_SAPT_TS))])} else {c(pval_TS, M)},
            PVAL_TS = if (m_PVAL_TS <= M) {c(h / m_PVAL_TS, m_PVAL_TS)} else {c((rev(d_TS)[1] + 1) / (M + 1), M)},
            CERTAIN_TS = if (any(c(m1_CERTAIN_TS, m2_CERTAIN_TS) < M)) {c(c("accept H0", "accept H1")[which.min(c(m1_CERTAIN_TS, m2_CERTAIN_TS))], c(m1_CERTAIN_TS, m2_CERTAIN_TS)[which.min(c(m1_CERTAIN_TS, m2_CERTAIN_TS))])} else {c(pval_TS, M)},
            COMPLETE_TS = c(pval_TS, M)
          ))
  })
  
  testresult <- cbind(rep(varnames, each = 10), do.call(rbind, testresult))
  
  stoptime <- Sys.time()
  time_elapsed <- difftime(stoptime, starttime, units = "secs")
  
  return(list(testresult, time_elapsed))
}


############################################
#### Simulation and Application studies ####
############################################

##########################
### Simulation study I ###
##########################

## Conduct
library(parallel); library(pbapply)

# Create the covariance matrix
Sigma <- diag(6); Sigma[2, 4] <- Sigma[4, 2] <- Sigma[3, 5] <- Sigma[5, 3] <- .5

# Function to create the simulated data
create.dat <- function(coefs, n = 100, sigma) {
  # coefs: coefficients; n
  # number of observations
  # sigma: covariance matrix
  # regression: TRUE produces a regression problem, FALSE a classification problem
  # error: error added to outcome in case of a regression problem
  dat <- rmvnorm(n, sigma = sigma) # create covariates
  x.beta <- dat %*% coefs
  dat <- as.data.frame(dat)
  # create the response
  dat$y <- as.factor(rbinom(n, 1, exp(x.beta) / (1 + exp(x.beta))))
  return(dat)
}

# Export to clusters
cl <- makeCluster(getOption("cl.cores", 20))
clusterExport(cl, ls())
invisible(clusterEvalQ(cl, library(party)))
invisible(clusterEvalQ(cl, library(permimp)))
invisible(clusterEvalQ(cl, library(mvtnorm)))

# Save running time
start <- Sys.time()

# The simulation
sims <- 1000
set.seed(1234)
result <- pblapply(cl = cl, X = 1:sims, FUN = function(x) {
  lapply(seq(0, 1, 0.125), function(s) {
    dat <- create.dat(c(s, s, s, 1, 0, 0), n = 100, sigma = Sigma)
    myfor <- party::cforest(y ~ ., data = dat, controls = cforest_unbiased(mtry = 3))
    mycall <- quote(party::cforest(y ~ ., data = dat, controls = cforest_unbiased(mtry = 3)))
    
    allinone(myfor, mycall, varnames = c("V1", "V2", "V5"))
  })
})

stop <- Sys.time()

stopCluster(cl)

# Running time
stop - start


## Analysis of results
# Decision
postests <- lapply(result, function(x) lapply(x, function(y) sapply(y[[1]][, 3], function(z) if (z == "accept H0") 0 else if (z == "accept H1") 1 else as.numeric(z) <= 0.05)))
postests <- lapply(1:9, function(z) Reduce('+', lapply(postests, function(u) u[[z]])) / 1000)
postests

# Permutations performed
V125 <- lapply(result, function(x) lapply(x, function(y) sapply(y[[1]][, 4], function(z) as.numeric(z))))
V125 <- lapply(1:9, function(z) Reduce('+', lapply(V125, function(u) u[[z]])) / 1000)
V125

# Figures
par(mfrow = c(2, 3), mar=c(2, 4, 2, 2), oma=c(0, 0, 3, 0))

matplot(seq(0, 1, 0.125), t(sapply(postests, function(z) z[1:10])), type = "l", lty = rep(c(1, 2), each = 5), col = rep(1:5, times = 2), ylim = c(0, 1), las = 1, ylab = "Estimated power", xlab = "", xaxt = "n", main = expression(X[1]), panel.first = abline(h=c(0.05, seq(0, 1, 0.1)), col = "grey"))
axis(1, at = seq(0, 1, 0.125), labels = c("k = 0", seq(0.125, 1, 0.125)))
axis(2, at = 0.05, lables = "0.05", las = 1)

matplot(seq(0, 1, 0.125), t(sapply(postests, function(z) z[11:20])), type = "l", lty = rep(c(1, 2), each = 5), col = rep(1:5, times = 2), ylim = c(0, 1), las = 1, ylab = "Estimated power", xlab = "", xaxt = "n", main = expression(X[2]), panel.first = abline(h=c(0.05, seq(0, 1, 0.1)), col = "grey"))
axis(1, at = seq(0, 1, 0.125), labels = c("k = 0", seq(0.125, 1, 0.125)))
axis(2, at = 0.05, lables = "0.05", las = 1)

matplot(seq(0, 1, 0.125), t(sapply(postests, function(z) z[21:30])), type = "l", lty = rep(c(1, 2), each = 5), col = rep(1:5, times = 2), ylim = c(0, 1), las = 1, ylab = "Estimated power", xlab = "", xaxt = "n", main = expression(X[5]), panel.first = abline(h=c(0.05, seq(0, 1, 0.1)), col = "grey"))
axis(1, at = seq(0, 1, 0.125), labels = c("k = 0", seq(0.125, 1, 0.125)))
axis(2, at = 0.05, lables = "0.05", las = 1)

matplot(seq(0, 1, 0.125), t(sapply(V125, function(z) z[1:10])), type = "l", lty = rep(c(1, 2), each = 5), col = rep(1:5, times = 2), ylim = c(0, 500), las = 1, ylab = "Average number of permutations", xlab = "", xaxt = "n", panel.first = abline(h=c(0.05, seq(0, 500, 50)), col = "grey"))
axis(1, at = seq(0, 1, 0.125), labels = c("k = 0", seq(0.125, 1, 0.125)))

matplot(seq(0, 1, 0.125), t(sapply(V125, function(z) z[11:20])), type = "l", lty = rep(c(1, 2), each = 5), col = rep(1:5, times = 2), ylim = c(0, 500), las = 1, ylab = "Average number of permutations", xlab = "", xaxt = "n", panel.first = abline(h=c(0.05, seq(0, 500, 50)), col = "grey"))
axis(1, at = seq(0, 1, 0.125), labels = c("k = 0", seq(0.125, 1, 0.125)))

matplot(seq(0, 1, 0.125), t(sapply(V125, function(z) z[21:30])), type = "l", lty = rep(c(1, 2), each = 5), col = rep(1:5, times = 2), ylim = c(0, 500), las = 1, ylab = "Average number of permutations", xlab = "", xaxt = "n", panel.first = abline(h=c(0.05, seq(0, 500, 50)), col = "grey"))
axis(1, at = seq(0, 1, 0.125), labels = c("k = 0", seq(0.125, 1, 0.125)))

par(fig=c(0, 1, 0, 1), oma=c(0, 0, 0, 0), mar=c(0, 0, 0, 0), new=TRUE)
plot(0, 0, type='n', bty='n', xaxt='n', yaxt='n')
legend("top", names(V125[[1]])[1:10][c(1,6,2,7,3,8,4,9,5,10)], lty = rep(c(1, 2), each = 5)[c(1,6,2,7,3,8,4,9,5,10)], col = rep(1:5, times = 2)[c(1,6,2,7,3,8,4,9,5,10)], ncol = 5)


###########################
### Simulation study II ###
###########################

## Conduct
library(parallel); library(pbapply)

# Export to clusters
cl <- makeCluster(getOption("cl.cores", 20))
clusterExport(cl, ls())
invisible(clusterEvalQ(cl, library(mlbench)))
invisible(clusterEvalQ(cl, library(party)))
invisible(clusterEvalQ(cl, library(permimp)))

# Save running time
start <- Sys.time()

# The simulation
sims <- 1000
set.seed(1234)
result <- pblapply(cl = cl, X = 1:sims, FUN = function(x) {
  dat <- as.data.frame(do.call("cbind", mlbench.friedman1(n = 100, sd = 1)))
  myfor <- party::cforest(y ~ ., data = dat, controls = cforest_unbiased(mtry = 4))
  mycall <- quote(party::cforest(y ~ ., data = dat, controls = cforest_unbiased(mtry = 4)))
  
  allinone(myfor, mycall, varnames = c("V1", "V3", "V6"))
})

stop <- Sys.time()

stopCluster(cl)

# Running time
stop - start


## Analysis of results
# Decision
decisions <- lapply(result, function(x) sapply(x[[1]][, 3], function(z) if (z == "accept H0") 0 else if (z == "accept H1") 1 else as.numeric(z) <= 0.05))
postests <- colMeans(do.call(rbind, decisions))
postests

# Permutations performed
m <- lapply(result, function(x) as.numeric(x[[1]][, 4]))
avg_m <- colMeans(do.call(rbind, m))
names(avg_m) <- names(postests)
avg_m

# Figures
par(mfrow = c(1, 3), mar=c(4, 4, 2, 2), oma=c(0, 0, 3, 0))

plot(avg_m[1:10], postests[1:10], las = TRUE, ylim = c(0, 1), xlim = c(0, 500), yaxt = "n",
     xlab = "average number of permutations", ylab = "Estimated power", col = rep(1:5, times = 2), pch = rep(c(3, 4), each = 5),
     cex = 2, main = expression(X[1]), panel.first = c(abline(v=seq(0,500,50), col = "grey"), abline(h=c(0.05, seq(0, 1, 0.1)), col = "grey")))
axis(2, c(0.05, seq(0, 1, 0.1)), format(c(0.05, seq(0, 1, 0.1)), nsmall = 2), las = 1)

plot(avg_m[11:20], postests[11:20], las = TRUE, ylim = c(0, 1), xlim = c(0, 500), yaxt = "n",
     xlab = "average number of permutations", ylab = "Estimated power", col = rep(1:5, times = 2), pch = rep(c(3, 4), each = 5),
     cex = 2, main = expression(X[3]), panel.first = c(abline(v=seq(0,500,50), col = "grey"), abline(h=c(0.05, seq(0, 1, 0.1)), col = "grey")))
axis(2, c(0.05, seq(0, 1, 0.1)), format(c(0.05, seq(0, 1, 0.1)), nsmall = 2), las = 1)

plot(avg_m[21:30], postests[21:30], las = TRUE, ylim = c(0, 1), xlim = c(0, 500), yaxt = "n",
     xlab = "average number of permutations", ylab = "Estimated power", col = rep(1:5, times = 2), pch = rep(c(3, 4), each = 5),
     cex = 2, main = expression(X[6]), panel.first = c(abline(v=seq(0,500,50), col = "grey"), abline(h=c(0.05, seq(0, 1, 0.1)), col = "grey")))
axis(2, c(0.05, seq(0, 1, 0.1)), format(c(0.05, seq(0, 1, 0.1)), nsmall = 2), las = 1)

par(fig=c(0, 1, 0, 1), oma=c(0, 0, 0, 0), mar=c(0, 0, 0, 0), new=TRUE)
plot(0, 0, type='n', bty='n', xaxt='n', yaxt='n')
legend("top", names(postests)[1:10][c(1,6,2,7,3,8,4,9,5,10)], pch = rep(c(3, 4), each = 5)[c(1,6,2,7,3,8,4,9,5,10)], col = rep(1:5, times = 2)[c(1,6,2,7,3,8,4,9,5,10)], ncol = 5)


#########################################################
### Application to the Pima Indians Diabetes Database ###
#########################################################

## Conduct
library(parallel); library(pbapply); library(mlbench)

# Prepare data
data("PimaIndiansDiabetes2")
mydat <- PimaIndiansDiabetes2[complete.cases(PimaIndiansDiabetes2), ]
rm(PimaIndiansDiabetes2)

# Export to clusters
cl <- makeCluster(getOption("cl.cores", 20))
clusterExport(cl, ls())
invisible(clusterEvalQ(cl, library(party)))
invisible(clusterEvalQ(cl, library(permimp)))

# Save running time
start <- Sys.time()

# Set a seed
set.seed(1234)

# Benchmark results
sims <- 20
bench <- pblapply(cl = cl, X = 1:sims, FUN = function(x) {
  myfor <- party::cforest(diabetes ~ ., data = mydat, controls = cforest_unbiased(mtry = 3, ntree = 1000))
  mycall <- quote(party::cforest(diabetes ~ ., data = mydat, controls = cforest_unbiased(mtry = 3, ntree = 1000)))
  
  setvimp(myfor, mycall, M = 10000, varnames = c("pressure", "triceps", "pedigree"), type = "complete", test = "general", progressbar = FALSE, nperm = 3)
})

# Repeated applications
sims <- 100
result <- pblapply(cl = cl, X = 1:sims, FUN = function(x) {
  list("n500p1" = {
    myfor <- party::cforest(diabetes ~ ., data = mydat, controls = cforest_unbiased(mtry = 3, ntree = 500))
    mycall <- quote(party::cforest(diabetes ~ ., data = mydat, controls = cforest_unbiased(mtry = 3, ntree = 500)))
    
    allinone(myfor, mycall, varnames = c("pressure", "triceps", "pedigree"), nperm = 1)
  },
  "n500p3" = {
    allinone(myfor, mycall, varnames = c("pressure", "triceps", "pedigree"), nperm = 3)
  },
  "n1000p1" = {
    myfor <- party::cforest(diabetes ~ ., data = mydat, controls = cforest_unbiased(mtry = 3, ntree = 1000))
    mycall <- quote(party::cforest(diabetes ~ ., data = mydat, controls = cforest_unbiased(mtry = 3, ntree = 1000)))
    
    allinone(myfor, mycall, varnames = c("pressure", "triceps", "pedigree"), nperm = 1)
  },
  "n1000p3" = {
    allinone(myfor, mycall, varnames = c("pressure", "triceps", "pedigree"), nperm = 3)
  })
})

stop <- Sys.time()

stopCluster(cl)

# Running time
stop - start


## Analysis of results
library(beeswarm)

# p-values of benchmark application
p_bench <- t(sapply(bench, function(x) as.numeric(sapply(strsplit(x$`test result`, "="), function(z) z[2]))))

# Decision
decisions_n500p1 <- lapply(result, function(x) sapply(x$n500p1[[1]][, 3], function(z) if (z == "accept H0") 0 else if (z == "accept H1") 1 else as.numeric(z) <= 0.05))
postests_n500p1 <- colMeans(do.call(rbind, decisions_n500p1))
postests_n500p1

decisions_n500p3 <- lapply(result, function(x) sapply(x$n500p3[[1]][, 3], function(z) if (z == "accept H0") 0 else if (z == "accept H1") 1 else as.numeric(z) <= 0.05))
postests_n500p3 <- colMeans(do.call(rbind, decisions_n500p3))
postests_n500p3

decisions_n1000p1 <- lapply(result, function(x) sapply(x$n1000p1[[1]][, 3], function(z) if (z == "accept H0") 0 else if (z == "accept H1") 1 else as.numeric(z) <= 0.05))
postests_n1000p1 <- colMeans(do.call(rbind, decisions_n1000p1))
postests_n1000p1

decisions_n1000p3 <- lapply(result, function(x) sapply(x$n1000p3[[1]][, 3], function(z) if (z == "accept H0") 0 else if (z == "accept H1") 1 else as.numeric(z) <= 0.05))
postests_n1000p3 <- colMeans(do.call(rbind, decisions_n1000p3))
postests_n1000p3

# Permutations performed
m_n500p1 <- lapply(result, function(x) as.numeric(x$n500p1[[1]][, 4]))
avg_m_n500p1 <- colMeans(do.call(rbind, m_n500p1))
names(avg_m_n500p1) <- names(postests_n500p3)
avg_m_n500p1

m_n500p3 <- lapply(result, function(x) as.numeric(x$n500p3[[1]][, 4]))
avg_m_n500p3 <- colMeans(do.call(rbind, m_n500p3))
names(avg_m_n500p3) <- names(postests_n500p3)
avg_m_n500p3

m_n1000p1 <- lapply(result, function(x) as.numeric(x$n1000p1[[1]][, 4]))
avg_m_n1000p1 <- colMeans(do.call(rbind, m_n1000p1))
names(avg_m_n1000p1) <- names(postests_n500p3)
avg_m_n1000p1

m_n1000p3 <- lapply(result, function(x) as.numeric(x$n1000p3[[1]][, 4]))
avg_m_n1000p3 <- colMeans(do.call(rbind, m_n1000p3))
names(avg_m_n1000p3) <- names(postests_n500p3)
avg_m_n1000p3

# Figures
# Benchmark
boxplot(data.frame(p_bench), las = 1, xaxt = "n", outline = FALSE)
axis(1, at = 1:3, labels = c("Diastolic blood \n pressure", "Triceps skin \n fold thickness", "Diabetes pedigree \n function"), line = 1.1, tick = FALSE)
axis(2, at = 0.05, labels = "0.05", las = 1)
beeswarm(data.frame(p_bench), labels = "", add = TRUE, pch = 18)
abline(h = 0.05, lty = 2, col = "red")

par(mfrow = c(2,2))
# V2, COMPLETE vs. PVAL, n500p1
plot(sapply(result, function(x) as.numeric(x$n500p1[[1]][15, 3])), sapply(result, function(x) as.numeric(x$n500p1[[1]][13, 3])), ylim = c(0,0.21), xlim = c(0,0.21), pch = 3, main = "ntree = 500, nperm = 1", xlab = "p-value by COMPLETE", ylab = "p-value by PVAL", las = 1)
abline(0,1)
abline(h = 0.05, lty = 2, col = "red"); abline(v = 0.05, lty = 2, col = "red")
text(0.15, 0.03, paste0(sum(sapply(result, function(x) as.numeric(x$n500p1[[1]][13, 3]))<=0.05), "% sign."), col = "red")
text(0.03, 0.15, paste0(sum(sapply(result, function(x) as.numeric(x$n500p1[[1]][15, 3]))<=0.05), "% \nsign."), col = "red")

# V2, COMPLETE vs. PVAL, n500p3
plot(sapply(result, function(x) as.numeric(x$n500p3[[1]][15, 3])), sapply(result, function(x) as.numeric(x$n500p3[[1]][13, 3])), ylim = c(0,0.21), xlim = c(0,0.21), pch = 3, main = "ntree = 500, nperm = 3", xlab = "p-value by COMPLETE", ylab = "p-value by PVAL", las = 1)
abline(0,1)
abline(h = 0.05, lty = 2, col = "red"); abline(v = 0.05, lty = 2, col = "red")
text(0.15, 0.03, paste0(sum(sapply(result, function(x) as.numeric(x$n500p3[[1]][13, 3]))<=0.05), "% sign."), col = "red")
text(0.03, 0.15, paste0(sum(sapply(result, function(x) as.numeric(x$n500p3[[1]][15, 3]))<=0.05), "% \nsign."), col = "red")

# V2, COMPLETE vs. PVAL, n1000p1
plot(sapply(result, function(x) as.numeric(x$n1000p1[[1]][15, 3])), sapply(result, function(x) as.numeric(x$n1000p1[[1]][13, 3])), ylim = c(0,0.21), xlim = c(0,0.21), pch = 3, main = "ntree = 1000, nperm = 1", xlab = "p-value by COMPLETE", ylab = "p-value by PVAL", las = 1)
abline(0,1)
abline(h = 0.05, lty = 2, col = "red"); abline(v = 0.05, lty = 2, col = "red")
text(0.15, 0.03, paste0(sum(sapply(result, function(x) as.numeric(x$n1000p1[[1]][13, 3]))<=0.05), "% sign."), col = "red")
text(0.03, 0.15, paste0(sum(sapply(result, function(x) as.numeric(x$n1000p1[[1]][15, 3]))<=0.05), "% \nsign."), col = "red")

# V2, COMPLETE vs. PVAL, n1000p3
plot(sapply(result, function(x) as.numeric(x$n1000p3[[1]][15, 3])), sapply(result, function(x) as.numeric(x$n1000p3[[1]][13, 3])), ylim = c(0,0.21), xlim = c(0,0.21), pch = 3, main = "ntree = 1000, nperm = 3", xlab = "p-value by COMPLETE", ylab = "p-value by PVAL", las = 1)
abline(0,1)
abline(h = 0.05, lty = 2, col = "red"); abline(v = 0.05, lty = 2, col = "red")
text(0.15, 0.03, paste0(sum(sapply(result, function(x) as.numeric(x$n1000p3[[1]][13, 3]))<=0.05), "% sign."), col = "red")
text(0.03, 0.15, paste0(sum(sapply(result, function(x) as.numeric(x$n1000p3[[1]][15, 3]))<=0.05), "% \nsign."), col = "red")

# All methods
plot(avg_m_n500p1[11:15], postests_n500p1[11:15], type = "n", xlab = "Average number of permutations", ylab = expression(paste("rejection frequency of   ", H[0])), las = 1, xlim = c(0,500), ylim = c(0.6,1), panel.first = abline(h = seq(0,1,0.05), col = "grey"))
text(avg_m_n500p1[11:15], postests_n500p1[11:15], labels = "I", col = 1:5)
text(avg_m_n500p3[11:15], postests_n500p3[11:15], labels = "II", col = 1:5)
text(avg_m_n1000p1[11:15], postests_n1000p1[11:15], labels = "III", col = 1:5)
text(avg_m_n1000p3[11:15], postests_n1000p3[11:15], labels = "IV", col = 1:5)
legend("top", names(postests_n500p1)[c(1,4,2,5,3)], lty = 1, lwd = 10, col = c(1,4,2,5,3), ncol = 3, seg.len = 0.5)
legend("left", c("I: {500, 1}", "II: {500, 3}", "III: {1000, 1}", "IV: {1000, 3}"), title = "{ntree, nperm}")


################################################################################################
### Application to the SARS-CoV-2 Data (the data is not available due to legal restrictions) ###
################################################################################################

## Conduct
set.seed(1234)
myfor <- party::cforest(infection ~ ., data = dat, controls = cforest_unbiased(mtry = 5, ntree = 1000))
mycall <- quote(party::cforest(infection ~ ., data = dat, controls = cforest_unbiased(mtry = 5, ntree = 1000)))

result <- setvimp(myfor, mycall, type = "SAPT", test = "general", progressbar = TRUE, nperm = 3)


## Analysis of results
par(mar = c(4,12,4,2))
barplot(sort(result$varimp), horiz = TRUE, las = 1, col = c("white", "grey")[(result$`test result`[order(result$varimp)] == "accept H1") + 1], xlab = "estimated VIMP", xlim = c(0, 0.013))
legend("top", c(expression("accept"~ H[1]), expression("accept"~ H[0])), fill = c("grey", "white"), horiz = TRUE, inset = -0.075, xpd = TRUE)
text(rep(0.0135, 18), seq(0.7, 21.1, length.out = 18), result$`permutations performed`[order(result$varimp)], adj = 1, xpd = TRUE)
text(0.0135, 23, "permutations\n performed", xpd = TRUE, adj = 1)




